REA: A Routed Embodied Agent Runtime for Asynchronous Brain-Cerebellum Control

Foundation models are becoming remarkably reliable at high-level reasoning, yet they remain too slow and costly to serve as fine-grained controllers. Conversely, fast policies like VLAs and whole-body controllers offer more efficient reflexes, but struggle to generalize. While pairing a deliberative brain (foundation models) with a reactive cerebellum (fast policies) seems natural for embodied systems, two obstacles remain: methods are built and scored on incompatible stacks, and their asynchronous coordination is difficult. For example, an agent that calls the VLA in the agentic loop can stall the fast execution, while a VLA that calls the agent on errors tends to re-trigger fallbacks repeatedly or completely miss silent failures. To address this, we propose REA (Routed Embodied Agent), a unified runtime where a deliberative System 2, an embodied router System 1 and reactive System 0 policies cooperate under a single golden rule - no running policy waits on the brain. Instead of querying the brain at each failure, REA employs a route memory that stores each policy's measured success ahead of time, a boundary-triggered judge gate that consults the brain on policy execution, and a shared-budget escalation ladder for bounded recovery. Evaluated on 3,000 test episodes across 60 LIBERO-Pro tasks, REA reaches 95.9% success and beats the best single-agent baseline in its own policy pool (94.7%) while reducing control steps by 25% and control time by 17%. In a separate 100-episode RoboTwin 2.0 study, REA achieves 84% success with VLA policies and 86% with VLA+code, compared with 80% for the strongest single VLA baseline MEDex. These results demonstrate learned and programmatic policies operating within the same runtime. REA also transfers to BEHAVIOR-1K and a real Unitree G1 humanoid, achieving the highest observed success among the compared methods.

==> fig/make_figures.py <==
"""Regenerate the REA paper figures from the numbers in docs/results (nano-hybrid repo).
Palette: dataviz reference palette (validated, light mode). Run from the paper root:
    python3 fig/make_figures.py
Every figure is drawn at its printed width (ICLR text width = 5.5 in) so fonts print at their set size.
fig/figure1_overview.pdf is hand-drawn and is not produced here.
"""
import math
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
from matplotlib.patches import FancyBboxPatch, Patch

C = {"blue": "#2a78d6", "orange": "#eb6834", "aqua": "#1baf7a", "yellow": "#eda100", "red": "#d03b3b", "violet": "#7b5cd6",
     "text": "#0b0b0b", "text2": "#52514e", "muted": "#9a9892", "light": "#c9c7c1", "grid": "#e6e5e1", "surface": "#ffffff"}
# one colour per method in every figure; orange is reserved for System 2 in the loop (as in Figure 2)
METHOD_COLORS = {"codex": C["light"], "sdk": C["text2"], "fix": C["light"], "evo": C["muted"], "blind": C["light"],
       "blocking": C["orange"], "reaA": C["violet"], "reaM": C["aqua"], "reaV": C["blue"],
       "reaVnm": "#8fb8ea"}
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.edgecolor": C["text2"],
                     "axes.labelcolor": C["text"], "xtick.color": C["text2"], "ytick.color": C["text2"],
                     "axes.spines.top": False, "axes.spines.right": False, "pdf.fonttype": 42})
TEXTWIDTH = 5.5  # inches
HALO = [pe.Stroke(linewidth=1.9, foreground="white"), pe.Normal()]  # keeps CI whiskers visible over same-colour bars
S1 = "#4a3aa7"   # System 1 violet, as in the hand-drawn Figure 1


def wilson(k, n, z=1.96):
    p = k / n; d = 1 + z * z / n
    c = (p + z * z / (2 * n)) / d
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return c - h, c + h


def half_up(x):
    return int(math.floor(x + 0.5))


def tidy(ax, axis="y"):
    (ax.yaxis if axis == "y" else ax.xaxis).grid(True, color=C["grid"], lw=0.6)
    ax.set_axisbelow(True)
    ax.spines["left"].set_color(C["grid"]); ax.spines["bottom"].set_color(C["grid"])


def save(fig, name):
    # widen/narrow the canvas until the tight bbox equals TEXTWIDTH, so width=\linewidth prints fonts at their set size
    for _ in range(6):
        bb = fig.get_tightbbox(fig.canvas.get_renderer())
        w, h = fig.get_size_inches()
        fig.set_size_inches(w + TEXTWIDTH - 0.04 - bb.width, h)
    fig.savefig(f"fig/{name}.pdf", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


# ---------------- Figure 2: three brain--cerebellum coordination patterns (schematic, no data) ----------------
fig, ax = plt.subplots(figsize=(TEXTWIDTH - 0.3, 1.95))
H = 0.30


def blk(x, w, y, col, txt=None, fs=6.8, h=H, tc="white"):
    ax.add_patch(FancyBboxPatch((x, y - h / 2), w, h, boxstyle="round,pad=0,rounding_size=0.05", fc=col, ec="none"))
    if txt:
        ax.text(x + w / 2, y, txt, ha="center", va="center", fontsize=fs, color=tc)


def note(x, y, txt):
    ax.text(x, y, txt, va="center", fontsize=6.7, color=C["text2"], linespacing=1.05)


y, x = 2.1, 0.0                         # (a) the agent drives: the fast loop waits on every agent call
for i in range(4):
    blk(x, 1.05, y, C["orange"], "agent" if i == 0 else None); x += 1.1
    blk(x, 0.45, y, C["blue"]); x += 0.5
note(x + 0.1, y, "fast loop waits on\nevery agent call")
y, x = 1.2, 0.0                         # (b) the fast policy drives: errors re-trigger the agent
blk(x, 1.9, y, C["blue"], "fast policy"); x += 1.95
for i in range(3):
    ax.plot([x, x], [y - 0.26, y + 0.26], color=C["red"], lw=1.4)
    blk(x + 0.08, 0.85, y, C["orange"], "agent" if i == 0 else None); x += 0.98
    blk(x, 0.35, y, C["blue"]); x += 0.4
note(x + 0.1, y, "errors re-trigger the agent;\nsilent failures never do")
# (c) REA: route-memory lookup, policy runs at native rate, judge only when a policy returns, escalate from current state
y0 = 0.1
blk(0.0, 0.14, y0, S1)
ax.text(0.07, y0 - 0.26, "route\nmemory", ha="center", va="top", fontsize=5.9, color=S1)
x = 0.19
blk(x, 2.3, y0, C["blue"], "policy 1"); x += 2.35
blk(x, 0.35, y0, C["orange"])
ax.text(x + 0.175, y0 - 0.26, "judge:\nnot done", ha="center", va="top", fontsize=5.9, color=C["orange"])
x += 0.4
blk(x, 2.1, y0, C["blue"], "policy 2"); x += 2.15
blk(x, 0.35, y0, C["orange"])
ax.text(x + 0.175, y0 - 0.26, "judge:\ndone", ha="center", va="top", fontsize=5.9, color=C["orange"])
x += 0.4
blk(x, 0.55, y0, S1, "stop", fs=6.4); x += 0.6
note(x + 0.1, y0, "policies never wait on System 2;\njudge only when a policy returns")
ax.set_yticks([2.1, 1.2, 0.1])
ax.set_yticklabels(["(a) agent calls\nthe fast policy", "(b) fast policy\ncalls the agent", "(c) REA"], fontsize=7.2)
ax.set_xlim(-0.1, 9.7); ax.set_ylim(-0.75, 2.5); ax.set_xticks([])
for sp in ["top", "right", "left"]:
    ax.spines[sp].set_visible(False)
ax.spines["bottom"].set_color(C["grid"]); ax.tick_params(axis="y", length=0)
ax.set_xlabel("time (schematic, not to scale)", fontsize=7, color=C["text2"])
ax.legend(handles=[Patch(color=C["orange"], label="System 2 (agent)"), Patch(color=C["blue"], label="System 0 policy"),
                   Patch(color=S1, label="System 1 (router)"), Patch(color=C["red"], label="error trigger")],
          ncol=4, frameon=False, fontsize=6.8, loc="upper center", bbox_to_anchor=(0.42, 1.15))
save(fig, "async_timeline")

# ---------------- Figure 3: speed on the LIBERO-Pro full set (same host, 3,000 episodes per method) ----------------
# (label, successes, mean control s/ep, mean System-2 wait s/ep, change vs blocking advisor, colour, marker)
speed = [("Agents SDK + GPT-6", 2841, 12.041, 0.0, "\u221210%", METHOD_COLORS["sdk"], "s"),
         ("Blocking advisor", 2823, 13.330, 2.616, "", METHOD_COLORS["blocking"], "o"),
         ("REA-A", 2876, 11.355, 0.726, "\u221215%", METHOD_COLORS["reaA"], "^"),
         ("REA-M", 2876, 9.961, 0.0, "\u221225%", METHOD_COLORS["reaM"], "*")]
fig, axes = plt.subplots(1, 2, figsize=(TEXTWIDTH, 1.95), gridspec_kw={"width_ratios": [1.0, 1.15], "wspace": 0.55})
ax = axes[0]
for lab, k, ctl, wait, dlt, col, mk in speed:
    lo, hi = wilson(k, 3000)
    ax.errorbar(ctl, 100 * k / 3000, yerr=[[100 * (k / 3000 - lo)], [100 * (hi - k / 3000)]], fmt=mk, color=col,
                ms=9 if mk == "*" else 5.5, mec="white", mew=0.5, elinewidth=0.6, capsize=1.5, capthick=0.6)
off = {"Agents SDK + GPT-6": (-0.30, 0.0, "right"), "Blocking advisor": (0.16, -0.55, "left"),
       "REA-A": (0.16, 0.36, "left"), "REA-M": (-0.16, 0.36, "right")}
for lab, k, ctl, *_ in speed:
    dx, dy, ha = off[lab]
    ax.text(ctl + dx, 100 * k / 3000 + dy, lab.replace("Blocking ", "Blocking\n").replace("SDK + ", "SDK\n+ "), fontsize=6.6, ha=ha, va="center")
ax.set_xlim(8.3, 15.3); ax.set_ylim(93.0, 96.9)
ax.set_xlabel("control time per episode (s)  \u2190 faster"); ax.set_ylabel("success (%)")
tidy(ax, "x"); ax.yaxis.grid(True, color=C["grid"], lw=0.6)
ax = axes[1]
order = speed[1:][::-1] + [speed[0]]          # REA-M at the bottom, then REA-A, blocking advisor, pipeline
ys = [0, 1, 2, 3]
for y, (lab, k, ctl, wait, dlt, col, mk) in zip(ys, order):
    ax.barh(y, ctl - wait, color=col, height=0.62, edgecolor="none")
    if wait:
        ax.barh(y, wait, left=ctl - wait, color="white", height=0.62, edgecolor=col, hatch="////", lw=0.6)
    ax.text(ctl + 0.25, y, f"{ctl:.2f} s" + (f"  ({dlt})" if dlt else ""), va="center", fontsize=6.6)
ax.set_yticks(ys); ax.set_yticklabels([o[0] for o in order], fontsize=6.9)
ax.set_xlim(0, 17.5); ax.set_xticks([0, 5, 10, 15])
ax.set_xlabel("control time per episode (s)")
ax.legend(handles=[Patch(fc="white", ec=C["text2"], hatch="////", label="control time blocked on System 2")],
          frameon=False, fontsize=6.3, ncol=1, loc="lower center", bbox_to_anchor=(0.42, 1.0), handlelength=1.4)
tidy(ax, "x"); ax.tick_params(axis="y", length=0)
save(fig, "speed")

# ---------------- Figure 7 (appendix): LIBERO-Pro full set (60 tasks x 50 test seeds) ----------------
fullset = [("Codex + GPT-6", 2232, 1470.4, METHOD_COLORS["codex"]), ("Agents SDK + GPT-6", 2841, 1343.4, METHOD_COLORS["sdk"]),
           ("REA-A, legacy", 2721, 1039.4, METHOD_COLORS["reaA"]), ("REA-M, legacy", 2715, 1058.9, METHOD_COLORS["reaM"]),
           ("REA-A, legacy + SDK", 2876, 1110.45, METHOD_COLORS["reaA"]), ("REA-M, legacy + SDK", 2876, 1003.3, METHOD_COLORS["reaM"])]
fig, axes = plt.subplots(1, 2, figsize=(TEXTWIDTH - 0.1, 2.05), sharey=True, gridspec_kw={"wspace": 0.16})
ys = list(range(len(fullset)))[::-1]
for y, (lab, k, sps, col) in zip(ys, fullset):
    lo, hi = wilson(k, 3000)
    alpha = 0.55 if lab.endswith("legacy") else 1.0
    axes[0].barh(y, 100 * k / 3000, color=col, height=0.66, edgecolor="none", alpha=alpha)
    axes[0].plot([100 * lo, 100 * hi], [y, y], color=C["text2"], lw=0.9)
    axes[0].text(100 * lo - 0.6, y, f"{100 * k / 3000:.1f}%", va="center", ha="right", fontsize=6.8,
                 color=C["text"] if (alpha < 1 or col == METHOD_COLORS["codex"]) else "white")
    axes[1].barh(y, sps, color=col, height=0.66, edgecolor="none", alpha=alpha)
    axes[1].text(sps + 18, y, f"{half_up(sps)}", va="center", ha="left", fontsize=6.8)
axes[0].set_yticks(ys); axes[0].set_yticklabels([r[0] for r in fullset], fontsize=7.2)
axes[0].set_xlim(60, 100); axes[0].set_xticks([60, 70, 80, 90, 100])
axes[0].set_xlabel("test success rate (%)  \u2191")
axes[1].set_xlim(0, 1700); axes[1].set_xticks([0, 500, 1000, 1500])
axes[1].set_xlabel("steps per success  \u2193")
for ax in axes:
    tidy(ax, "x")
axes[1].tick_params(axis="y", length=0)
save(fig, "fullset_results")

# ---------------- Figure 10 (appendix): REA on policies from two different System-2 methods ----------------
groups = [("GPT-6 zero-shot policies (n = 600)", [("policies only", 116, 600, METHOD_COLORS["fix"]), ("+ REA-V", 158, 600, METHOD_COLORS["reaV"])]),
          ("ASPIRE Fix-loop policies (n = 590)", [("policies only", 391, 590, METHOD_COLORS["fix"]), ("+ REA-M", 424, 590, METHOD_COLORS["reaM"]),
                                                ("+ REA-V", 442, 590, METHOD_COLORS["reaV"])])]
fig, ax = plt.subplots(figsize=(TEXTWIDTH, 2.2))
x = 0; ticks = []; tick_labels = []
for gname, bars in groups:
    start = x
    for name, k, n, col in bars:
        lo, hi = wilson(k, n)
        ax.bar(x, 100 * k / n, width=0.75, color=col, edgecolor="none")
        ax.plot([x, x], [100 * lo, 100 * hi], color=C["text2"], lw=1.0)
        ax.text(x, 100 * hi + 1.5, f"{100 * k / n:.1f}%", ha="center", va="bottom", fontsize=7)
        x += 1
    ticks.append((start + x - 1) / 2); tick_labels.append(gname); x += 0.8
ax.set_xticks(ticks); ax.set_xticklabels(tick_labels, fontsize=7.5)
ax.set_ylim(0, 92); ax.set_ylabel("success rate (%)"); tidy(ax)
ax.legend(handles=[Patch(color=METHOD_COLORS["fix"], label="policies only"), Patch(color=METHOD_COLORS["reaM"], label="+ REA-M (memory, exception gate)"),
                   Patch(color=METHOD_COLORS["reaV"], label="+ REA-V (memory, judge gate)")], frameon=False, fontsize=7, loc="upper left")
save(fig, "pro_ladder")

# ---------------- Main text: router ablation on the matched hard subset (72 episodes per method) ----------------
def bar_end_label(ax, x, y, txt, fs=6.8):
    ax.text(x, y, txt, va="center", ha="left", fontsize=fs, color=C["text"])


abl = [("Single policy (Fix)", 21, 4569, METHOD_COLORS["fix"]), ("Single policy (Evo)", 40, 2369, METHOD_COLORS["evo"]),
       ("Blind retry", 24, 6812, METHOD_COLORS["blind"]), ("REA-V w/o route memory", 39, 4432, METHOD_COLORS["reaVnm"]),
       ("REA-M (exception gate)", 37, 2657, METHOD_COLORS["reaM"]), ("REA-V (full)", 48, 3510, METHOD_COLORS["reaV"])]
ABL_TICK = ["Single policy\n(Fix)", "Single policy\n(Evo)", "Blind retry", "REA-V w/o\nroute memory",
            "REA-M\n(exception gate)", "REA-V (full)"]
fig, axes = plt.subplots(2, 1, figsize=(TEXTWIDTH, 2.35), sharex=True, gridspec_kw={"hspace": 0.18})
xs = [0, 1, 2, 3.4, 4.4, 5.4]                  # single-policy baselines, then router methods after a gap
for x, (lab, k, sps, col) in zip(xs, abl):
    lo, hi = wilson(k, 72)
    axes[0].bar(x, 100 * k / 72, width=0.62, color=col, edgecolor="none")
    axes[0].plot([x, x], [100 * lo, 100 * hi], color=C["text2"], lw=0.9, solid_capstyle="butt", path_effects=HALO)
    axes[0].text(x, 100 * hi + 2, f"{100 * k / 72:.1f}%", ha="center", va="bottom", fontsize=6.6, color=C["text"],
                 bbox=dict(boxstyle="square,pad=0.12", fc="white", ec="none"), zorder=4)
    axes[1].bar(x, sps, width=0.62, color=col, edgecolor="none")
    axes[1].text(x, sps + 150, f"{sps:,}", ha="center", va="bottom", fontsize=6.6, color=C["text"])
axes[0].plot([3.05, 5.95], [100 * 40 / 72] * 2, color=C["muted"], lw=0.8, ls=(0, (3, 2)), zorder=0.5)  # across the router methods
axes[0].text(2.7, 100 * 40 / 72, "best single\npolicy (Evo)", fontsize=6.0, color=C["text2"], ha="center", va="center",
             linespacing=1.0)
axes[0].set_ylim(0, 92); axes[0].set_yticks([0, 25, 50, 75])
axes[0].set_ylabel("success (%)\nWilson 95% CI  \u2191", fontsize=7.2)
axes[1].set_ylim(0, 8300); axes[1].set_yticks([0, 3000, 6000]); axes[1].set_yticklabels(["0", "3k", "6k"])
axes[1].set_ylabel("steps per\nsuccess  \u2193", fontsize=7.2)
axes[1].set_xticks(xs); axes[1].set_xticklabels(ABL_TICK, fontsize=6.8, linespacing=1.0)
axes[1].set_xlim(-0.5, 5.95)
for ax in axes:
    tidy(ax, "y"); ax.tick_params(axis="x", length=0, pad=2)
fig.align_ylabels(axes)
save(fig, "ablation")

# ---------------- Main text: where should System 2 sit? (LIBERO-Pro seeds 1-10, 600 episodes per method) ----------------
PL_OFF, PL_BND, PL_LOOP, PL_CAP = C["aqua"], C["violet"], C["orange"], C["text2"]
place = [("REA-M: route memory", 546, 0.0, PL_OFF),
         ("REA-A: dispatch + escalation", 549, 0.64, PL_BND),
         ("REA-A + agent completion judge", 548, 7.18, PL_BND),
         ("caption judge: text model", 538, 9.57, PL_CAP),
         ("caption judge: agent", 533, 7.94, PL_CAP),
         ("direct policy: agent", 0, 121.8, PL_LOOP),
         ("direct policy: text model", 0, 228.7, PL_LOOP)]
fig, axes = plt.subplots(1, 2, figsize=(TEXTWIDTH, 1.7), sharey=True, gridspec_kw={"width_ratios": [1.45, 1], "wspace": 0.1})
ys = [6.8, 5.6, 4.6, 3.2, 2.2, 1.0, 0.0]
XL, XR = 84.0, 99.0   # success axis zoomed onto the methods that run policies; the direct policies (0/600) sit at the left edge
ref = 100 * place[0][1] / 600
axes[0].axvline(ref, color=C["muted"], lw=0.8, ls=(0, (3, 2)), zorder=0.5)
axes[0].text(ref, 7.62, "REA-M", ha="center", va="bottom", fontsize=6.2, color=C["text2"])
for y, (lab, k, t, col) in zip(ys, place):
    lo, hi = wilson(k, 600)
    if k:
        axes[0].plot([100 * lo, 100 * hi], [y, y], color=col, lw=2.2, solid_capstyle="butt", alpha=0.45, zorder=2)
        axes[0].plot(100 * k / 600, y, "o", color=col, ms=5.5, mec="white", mew=1.0, zorder=3)
        d = 100 * k / 600 - ref
        lab_txt = f"{100 * k / 600:.1f}%" + ("" if y == ys[0] else f" ({d:+.1f})")
        axes[0].text(94.6, y, lab_txt, va="center", ha="left", fontsize=6.6, color=C["text"])
    else:
        axes[0].plot(XL + 0.05, y, marker="<", color=col, ms=6, mec="white", mew=0.8, zorder=3, clip_on=False)
        axes[0].text(XL + 0.45, y, "0.0% (0 of 600)", va="center", ha="left", fontsize=6.6, color=C["text"])
    x = max(t, 0.004)
    axes[1].plot([0.004, x], [y, y], color=C["grid"], lw=1.0, zorder=1)
    axes[1].plot(x, y, "o", color=col, ms=5.5, mec="white", mew=1.0, zorder=3, clip_on=False)
    axes[1].text(x * 1.35, y, "0" if t == 0 else (f"{t:.2f}" if t < 1 else f"{t:.1f}"), va="center", ha="left",
                 fontsize=6.8, color=C["text"])
axes[1].set_xscale("log"); axes[1].set_xlim(0.004, 1400)
axes[1].set_xticks([0.01, 1, 100]); axes[1].set_xticklabels(["0.01", "1", "100"])
axes[1].set_xlabel("System 2 s per episode (log)", fontsize=7.2)
axes[0].set_yticks(ys); axes[0].set_yticklabels([r[0] for r in place], fontsize=7.0)
axes[0].set_xlim(XL, XR); axes[0].set_xticks([85, 88, 91, 94])
axes[0].spines["bottom"].set_bounds(XL, 94.3)
axes[0].set_xlabel("success (%), 95% CI ↑  (axis from 84%)", fontsize=7.2); axes[0].set_ylim(-0.55, 7.95)
for ax in axes:
    tidy(ax, "x"); ax.tick_params(axis="y", length=0)
fig.legend(handles=[Patch(color=PL_OFF, label="System 2 offline"), Patch(color=PL_BND, label="agent at boundaries"),
                    Patch(color=PL_CAP, label="caption judge"), Patch(color=PL_LOOP, label="in the control loop")],
           ncol=4, fontsize=6.8, frameon=False, loc="lower center", bbox_to_anchor=(0.5, 0.9), handlelength=1.3,
           columnspacing=1.0)
save(fig, "placement")

# ---------------- Main text: portability (two simulators and two real robots) ----------------
port = [("BEHAVIOR-1K\n50 test episodes", 50,
         [("Show-Harness", 3), ("Codex", 18), ("ASPIRE", 18), ("Agents SDK", 25), ("REA", 27)]),
        ("RoboTwin 2.0\n200 test scenes", 200,
         [("Show-Harness", 12), ("Codex", 75), ("ASPIRE", 105), ("Agents SDK", 103), ("REA", 133)]),
        ("Unitree G1\nreal, push chair", 10,
         [("Show-Harness", None), ("Codex", 4), ("ASPIRE", 2), ("Agents SDK", 5), ("REA", 8)]),
        ("AlohaMini2\nreal, block placement", 10,
         [("Show-Harness", None), ("Codex", 5), ("ASPIRE", 8), ("Agents SDK", 4), ("REA", 10)])]
PCOL = {"Show-Harness": C["orange"], "Codex": C["muted"], "ASPIRE": METHOD_COLORS["fix"], "Agents SDK": METHOD_COLORS["sdk"], "REA": METHOD_COLORS["reaV"]}
fig, axes = plt.subplots(1, len(port), figsize=(TEXTWIDTH, 1.95), sharey=True, gridspec_kw={"wspace": 0.4})
for ax, (title, n, rows) in zip(axes, port):
    ys = list(range(len(rows) - 1, -1, -1))
    for y, (lab, k) in zip(ys, rows):
        if k is None:
            ax.text(1.5, y, "not run", va="center", ha="left", fontsize=6.6, color=C["muted"]); continue
        lo, hi = wilson(k, n)
        ax.barh(y, 100 * k / n, height=0.62, color=PCOL[lab], edgecolor="none")
        ax.plot([100 * lo, 100 * hi], [y, y], color=C["text2"], lw=0.9, solid_capstyle="butt", path_effects=HALO)
        bar_end_label(ax, 100 * hi + 1.5, y, f"{k}/{n}")
    ax.set_yticks(ys); ax.set_yticklabels([r[0] for r in rows], fontsize=7.2)
    ax.set_xlim(0, 100); ax.set_xticks([0, 50, 100])
    ax.set_title(title, fontsize=7.0, pad=4, loc="left")
    ax.set_xlabel("success (%)", fontsize=7.4)
    tidy(ax, "x"); ax.tick_params(axis="y", length=0)
axes[0].set_ylim(-0.55, len(port[0][2]) - 0.45)
save(fig, "portability")

# ---------------- Figure 8 (appendix): per task on the matched hard subset ----------------
tasks = ["GS-drawer", "GT-drawer", "OT-butter", "SS-between", "SS-center", "SS-ramekin"]
route = ["Evo", "Fix", "Evo", "Evo", "Fix*", "Fix"]
series = [("Single policy (Fix)", [3, 4, 2, 4, 3, 5], METHOD_COLORS["fix"]),
          ("Single policy (Evo)", [11, 5, 2, 12, 7, 3], METHOD_COLORS["evo"]),
          ("REA-M (exception gate)", [11, 5, 2, 12, 4, 3], METHOD_COLORS["reaM"]),
          ("REA-V (full)", [12, 5, 4, 12, 9, 6], METHOD_COLORS["reaV"])]
fig, ax = plt.subplots(figsize=(TEXTWIDTH, 2.45))
w = 0.19; x0 = list(range(len(tasks)))
for i, (name, vals, col) in enumerate(series):
    xs = [x + (i - 1.5) * w for x in x0]
    ax.bar(xs, vals, width=w - 0.02, color=col, edgecolor="none", label=name)
    for xx, v in zip(xs, vals):
        ax.text(xx, v + 0.15, str(v), ha="center", va="bottom", fontsize=6.3, color=C["text2"])
ax.set_xticks(x0); ax.set_xticklabels([f"{t}\nfirst: {r}" for t, r in zip(tasks, route)], fontsize=7)
ax.set_ylim(0, 13.8); ax.set_yticks([0, 4, 8, 12]); ax.set_ylabel("successes / 12"); tidy(ax)
ax.legend(ncol=4, frameon=False, fontsize=6.8, loc="upper center", bbox_to_anchor=(0.5, 1.13))
save(fig, "per_task")

# ---------------- Figure 9 (appendix): visual-judge calibration (development labels only) ----------------
cfgs = ["default\ninitial off", "default\ninitial on\n(frozen)", "evidence\ninitial off", "evidence\ninitial on"]
acc = [0.671, 0.792, 0.699, 0.694]; prec = [0.105, 0.587, 0.345, 0.447]; rec = [0.036, 0.661, 0.179, 0.750]
fig, ax = plt.subplots(figsize=(TEXTWIDTH, 2.3))
w = 0.24; x0 = list(range(len(cfgs)))
for i, (name, vals, col) in enumerate([("accuracy", acc, C["blue"]), ("precision (done)", prec, C["orange"]), ("recall (done)", rec, C["aqua"])]):
    xs = [x + (i - 1) * w for x in x0]
    ax.bar(xs, vals, width=w - 0.02, color=col, edgecolor="none", label=name)
    for xx, v in zip(xs, vals):
        ax.text(xx, v + 0.012, f"{v:.2f}", ha="center", va="bottom", fontsize=6.3, color=C["text2"], zorder=4,
                bbox=dict(boxstyle="square,pad=0.05", fc="white", ec="none"))
ax.axhline(0.741, color=C["text2"], lw=1.0, ls=":", zorder=1, label="majority-class accuracy (0.741)")
ax.set_xticks(x0); ax.set_xticklabels(cfgs, fontsize=7); ax.set_ylim(0, 1.0); ax.set_ylabel("metric value"); tidy(ax)
ax.legend(ncol=4, frameon=False, fontsize=6.8, loc="upper center", bbox_to_anchor=(0.5, 1.15), columnspacing=1.0, handlelength=1.6)
save(fig, "judge_calibration")

# ---------------- Appendix: success-cost Pareto view ----------------
fig, axes = plt.subplots(1, 2, figsize=(TEXTWIDTH, 2.2), gridspec_kw={"wspace": 0.35})
full = [("Agents SDK + GPT-6", 2841, 12.041, METHOD_COLORS["sdk"], "s"), ("Blocking advisor", 2823, 13.330, METHOD_COLORS["blocking"], "o"),
        ("REA-A", 2876, 11.355, METHOD_COLORS["reaA"], "^"), ("REA-M", 2876, 9.961, METHOD_COLORS["reaM"], "*")]
ax = axes[0]
for lab, k, ctl, col, mk in full:
    x = ctl * 3000 / k
    ax.plot(x, 100 * k / 3000, mk, color=col, ms=9 if mk == "*" else 6, mec="white", mew=0.5)
    ax.text(x + 0.1, 100 * k / 3000 + (0.22 if lab != "REA-A" else -0.3), lab, fontsize=6.4, ha="left", va="center")
ax.set_xlim(9.8, 15.4); ax.set_ylim(93.6, 96.6)
ax.set_xlabel("control time per success (s)"); ax.set_ylabel("success (%)")
ax.set_title("LIBERO-Pro full set (3,000 ep.)", fontsize=7.5, pad=4)
tidy(ax, "x"); ax.yaxis.grid(True, color=C["grid"], lw=0.6)
ax = axes[1]
asp = [("ASPIRE Fix policies", 391, 590, 40.9, C["muted"], "o"), ("+ REA-M", 424, 590, 57.9, METHOD_COLORS["reaM"], "*"),
       ("+ REA-V", 442, 590, 120.7, METHOD_COLORS["reaV"], "^")]
xs = [a[3] for a in asp]; ys = [100 * a[1] / a[2] for a in asp]
ax.plot(xs, ys, color=C["grid"], lw=1.2, zorder=0)
for lab, k, n, x, col, mk in asp:
    ax.plot(x, 100 * k / n, mk, color=col, ms=9 if mk == "*" else 6, mec="white", mew=0.5)
    ax.text(x + 3, 100 * k / n - 0.6, lab, fontsize=6.4, ha="left", va="center")
ax.set_xlim(30, 150); ax.set_ylim(64, 77)
ax.set_xlabel("control time per success (s)")
ax.set_title("ASPIRE policies, seeds 1-10 (590 ep.)", fontsize=7.5, pad=4)
tidy(ax, "x"); ax.yaxis.grid(True, color=C["grid"], lw=0.6)
save(fig, "pareto")



==> fig/make_real_robot_sequences.py <==
"""Compose authentic G1 video frames and Aloha trial photos for Figure 13.

Run from any directory with Python, Pillow and ReportLab installed.
G1 frames are extracted from the existing g1_chair_push.jpg montage.
Aloha images are unmodified originals from the four-method study, REA trial 09:
07_REA_09_成功/完整照片序列/{00023,00029,00040,00044}.
Observation numbers are photo-record identifiers, not elapsed seconds.
"""

from pathlib import Path

from PIL import Image
from reportlab.lib.colors import HexColor
from reportlab.lib.utils import ImageReader
from reportlab.pdfgen import canvas


ROOT = Path(__file__).resolve().parent
WIDTH = 480
GAP = 8
SMALL_WIDTH = (WIDTH - 3 * GAP) / 4
LARGE_WIDTH = (WIDTH - GAP) / 2
FRONT_HEIGHT = SMALL_WIDTH * 773 / 435
SIDE_HEIGHT = SMALL_WIDTH * 253 / 445
ALOHA_HEIGHT = LARGE_WIDTH * 9 / 16
HEIGHT = 18 + FRONT_HEIGHT + 16 + 18 + 18 + SIDE_HEIGHT + 16 + 18 + 18 + 2 * (ALOHA_HEIGHT + 22) + 10

TEXT = HexColor('#1c2229')
MUTED = HexColor('#626b77')
BORDER = HexColor('#d8dde3')

# Coordinates in the existing 3807 x 1420 G1 montage, preserving its pixels.
FRONT = [(135, 570, '0.2 s'), (1041, 1477, '3.4 s'),
         (2401, 2837, '8.2 s'), (3308, 3743, '11.8 s')]
SIDE = [(95, 540, '0.5 s'), (1021, 1467, '13.7 s'),
        (2411, 2857, '33.5 s'), (3338, 3783, '46.2 s')]
ALOHA = [
    ('aloha_rea09_obs23_external.jpg', 'Approach', 'Obs. 23 | external view'),
    ('aloha_rea09_obs29_external.jpg', 'Lift', 'Obs. 29 | external view'),
    ('aloha_rea09_obs40_external.jpg', 'Place', 'Obs. 40 | external view'),
    ('aloha_rea09_obs44_right_wrist.jpg', 'Release', 'Obs. 44 | wrist view'),
]


def text(pdf, x, top, value, size=9, bold=False, color=TEXT):
    pdf.setFillColor(color)
    pdf.setFont('Helvetica-Bold' if bold else 'Helvetica', size)
    pdf.drawString(x, HEIGHT - top - size, value)


def photo(pdf, source, x, top, width, height):
    image = ImageReader(source)
    iw, ih = image.getSize()
    scale = min(width / iw, height / ih)
    w, h = iw * scale, ih * scale
    left = x + (width - w) / 2
    bottom = HEIGHT - top - h
    pdf.drawImage(image, left, bottom, width=w, height=h)
    pdf.setStrokeColor(BORDER)
    pdf.setLineWidth(0.4)
    pdf.rect(left, bottom, w, h, fill=0, stroke=1)


def g1_row(pdf, montage, title, top, frames, y0, y1, height):
    text(pdf, 0, top, title, size=11, bold=True)
    text(pdf, WIDTH - 48, top + 2, 'Video time', size=8, color=MUTED)
    top += 18
    for i, (x0, x1, timestamp) in enumerate(frames):
        x = i * (SMALL_WIDTH + GAP)
        photo(pdf, montage.crop((x0, y0, x1, y1)), x, top, SMALL_WIDTH, height)
        text(pdf, x, top + height + 4, timestamp, size=8.5, color=MUTED)
    return top + height + 16


def main():
    output = ROOT / 'real_robot_sequences.pdf'
    pdf = canvas.Canvas(str(output), pagesize=(WIDTH, HEIGHT))
    pdf.setTitle('REA on Unitree G1 and AlohaMini2')
    montage = Image.open(ROOT / 'g1_chair_push.jpg').convert('RGB')
    top = g1_row(pdf, montage, '(a) Unitree G1: front view', 0, FRONT, 111, 884, FRONT_HEIGHT)
    top = g1_row(pdf, montage, '(b) Unitree G1: side view', top + 18, SIDE, 1090, 1343, SIDE_HEIGHT)
    top += 18
    text(pdf, 0, top, '(c) AlohaMini2: block placement, REA trial 09', size=11, bold=True)
    top += 18
    for row in range(2):
        for col in range(2):
            filename, action, observation = ALOHA[2 * row + col]
            x = col * (LARGE_WIDTH + GAP)
            photo(pdf, ROOT / 'real_robot_frames' / filename, x, top, LARGE_WIDTH, ALOHA_HEIGHT)
            text(pdf, x, top + ALOHA_HEIGHT + 4, action, size=9, bold=True)
            text(pdf, x + 52, top + ALOHA_HEIGHT + 5, observation, size=8, color=MUTED)
        top += ALOHA_HEIGHT + 22 + (10 if row == 0 else 0)
    pdf.showPage()
    pdf.save()
    print(output)


if __name__ == '__main__':
    main()

